New quantum number for the many-electron Dirac-Coulomb Hamiltonian

By breaking the spin symmetry in the relativistic domain, a powerful tool in physical sciences was lost. In this work, we examine an alternative of spin symmetry for systems described by the many-electron Dirac-Coulomb Hamiltonian. We show that the square of many-electron operator $\mathcal{K}_+$, defined as a sum of individual single-electron time-reversal (TR) operators, is a linear Hermitian operator which commutes with the Dirac-Coulomb Hamiltonian in a finite Fock subspace. In contrast to the square of a standard unitary many-electron TR operator $\mathcal{K}$, the $\mathcal{K}^2_+$ has a rich eigenspectrum having potential to substitute spin symmetry in the relativistic domain. We demonstrate that $\mathcal{K}_+$ is connected to $\mathcal{K}$ through an exponential mapping, in the same way as spin operators are mapped to the spin rotational group. Consequently, we call $\mathcal{K}_+$ the generator of the many-electron TR symmetry. By diagonalizing the operator $\mathcal{K}^2_+$ in the basis of Kramers-restricted Slater determinants, we introduce the relativistic variant of configuration state functions (CSF), denoted as Kramers CSF. A new quantum number associated with $\mathcal{K}^2_+$ has potential to be used in many areas, for instance, (a) to design effective spin Hamiltonians for electron spin resonance spectroscopy of heavy-element containing systems; (b) to increase efficiency of methods for the solution of many-electron problems in relativistic computational chemistry and physics; (c) to define Kramers contamination in unrestricted density functional and Hartree--Fock theory as a relativistic analog of the spin contamination in the nonrelativistic domain.

==> create_K2.f90 <==
!%auto-ignore
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
!
! A program written for the generation of TR generator Kramers basis set,
! and subsequently obtaining the eigenvalues and eigenvectors of K_+^2.
!
! Originally written by Lukas Bucinsky (2016).
!
! Compilation (only under linux)
! native lapack/blas:
! gfortran create_K2.f90 -o create_K2.x -llapack -lblas
! external lib lapack/blas:
! gfortran create_K2.f90 -o create_K2.x -L/apps/mathlibs/gnu/lapack/0.2.8/lib -llapack -lblas
! external mkl lib with ifort:
! ifort create_K2.f90 -o create_K2.x -L/apps/intel/2011/mkl -lmkl_intel_lp64 -lmkl_sequential -lmkl_core -lpthread
!
! Please cite the appropriate reference (Komorovsky et al. Phys. Rev. A, 2016, submitted.) 
! when using as part of any code and work.
!
! Any further usage of the code is welcome, when restricted to the general
! policy of fairness and ethics.
!
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
program diag
implicit none
integer :: i,j,N,NS
integer :: info,factorial
integer,allocatable :: basA(:,:),basB(:,:),K2A(:,:),K2B(:,:)
real(8),allocatable :: H(:,:),E(:),work(:),KA(:,:),KB(:,:)
real,allocatable :: Hr(:,:),Er(:)

write(*,*)

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! lets read input and initialize
! N is # of open shells
  write(*,*)
  write(*,*)"================================================================================"
  write(*,*)
  write(*,*)"This program calculates K_+^2 eigenvectors and eigenvalues."
  write(*,*)"Please insert number of states as an integer between 1 and 10, than hit enter!"
  write(*,*)
  write(*,*)"================================================================================"
  write(*,*)
read(*,*)N
if (N>10)then
  write(*,*)
  write(*,*)"================================================================================"
  write(*,*)
  write(*,*)"This is big tupota!"
  write(*,*)"Basis set size can be max. 10 open shells cases."
  write(*,*)
  write(*,*)"================================================================================"
  write(*,*)
  STOP
end if
if (N==0)then
  write(*,*)
  write(*,*)"================================================================================"
  write(*,*)
  write(*,*)"0 basis set size is not accounted for, too simple - nothing to do."
  write(*,*)
  write(*,*)"================================================================================"
  write(*,*)
  STOP
end if

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! write
write(*,*)
write(*,*)"================================================================================"
! NS is basis set size
NS=2**(N-1)
write(*,*)
write(*,*)"Dimension of the problem (# of open shells)      ",N
write(*,*)"Dimension of the problem (# of open shell states)",NS
write(*,*)
write(*,*)"================================================================================"
write(*,*)

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! build the TR generator Kramers basis 
allocate(basA(NS,N),basB(NS,N))
call create_basA(basA,NS,N)
write(*,*)
call create_basB(basB,NS,N)
write(*,*)
write(*,*)"================================================================================"
write(*,*)
!
! write the TR generator Kramers basis  
!
write(*,*)"          #           0 represents an unbarred spinor in the determinant"
write(*,*)"          #           1 represents an barred spinor in the determinant"
write(*,*)
!
write(*,*)"          #           Even basis set determinants (row form):"
do i=1,NS
   write(*,*)i,(basA(i,j),j=1,N)
end do
write(*,*)
write(*,*)"          #           Odd basis set determinants (row form):"
do i=1,NS
   write(*,*)i,(basB(i,j),j=1,N)
end do
write(*,*)

!!!!!!!!!!!!!!!!!!
! build the matrix
allocate(K2A(NS,NS),K2B(NS,NS))
call build_K2(K2A,basA,NS,N)
call build_K2(K2B,basB,NS,N)
write(*,*)
write(*,*)"The even input <i|K_+^2 j> matrix for diagonalization:"
do i=1,NS
   write(*,*)(K2A(i,j),j=1,NS)
end do
write(*,*)
write(*,*)"The odd input <i|K_+^2 j> matrix for diagonalization:"
do i=1,NS
   write(*,*)(K2B(i,j),j=1,NS)
end do
write(*,*)
write(*,*)"================================================================================"
write(*,*)

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! lets diagonalize now the even part
allocate(E(NS),Er(NS),Hr(NS,NS),H(NS,NS))
allocate(KA(NS,NS),KB(NS,NS))
E=0.0000000d0
H=float(K2A)
!
call diagonalize(H,E,NS,info)
!
if (info /= 0) then
   write(*,*)"INFO= ",i ! info from dsyev
   write(*,*) "DSYEV ERROR - DEAD CAN DANCE!"
   stop
end if   

! lets give the output
ER=E
HR=H
KA=H

write(*,*)
write(*,*)"Even eigenvalues:"
do i=1,NS
   write(*,*)i,ER(i)
end do
write(*,*)

write(*,*)"Even eigenvectors (column form):"
do i=1,NS
   write(*,*)(HR(i,j),j=1,NS)
end do

! consistency check
!call consistency_check(KA,E,NS)
write(*,*)"================================================================================"
write(*,*)

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! lets diagonalize now the odd part
E=0.0000000d0
H=float(K2B)
call diagonalize(H,E,NS,info)

! lets give the output
ER=E
HR=H
KB=H
if (info /= 0) then
   write(*,*)"INFO= ",i ! info from dsyev
   write(*,*) "DSYEV ERROR - DEAD CAN DANCE!"
   stop
end if   

write(*,*)
write(*,*)"Odd eigenvalues:"
do i=1,NS
   write(*,*)i,ER(i)
end do
write(*,*)

write(*,*)"Odd eigenvectors (column form):"
do i=1,NS
   write(*,*)(HR(i,j),j=1,NS)
end do
write(*,*)

! consistency check
!call consistency_check(KB,E,NS)
write(*,*)"================================================================================"
write(*,*)

!!!!!!!!!!!!!!!!!!!!!!!!!
! build: {odd} = K {even}
call build_K(KA,KB,basA,basB,NS,N)

! correction on the eigenval: K |a> = M_k |b>
do i = 1,NS
do j = 1,NS
   if(abs(E(j)) > 0.1 )then ! none zero eigenval
        KB(i,j)=-KB(i,j)/sqrt(abs(E(j)))
   end if
end do
end do

write(*,*)"Odd eigenvectors projected out of even one's via K_+ (column form):"
do i=1,NS
    write(*,*)(KB(i,j),j=1,NS) ! will be zero
end do
write(*,*)
write(*,*)"Note that, in the presence of zero eigenvalues of K_+^2 projected, appropriate mx"
write(*,*)"elements are zero (we simply cannot find 'em)!"
write(*,*)

!consistency check
!call consistency_check(KB,E,NS)
write(*,*)
write(*,*)"================================================================================"
write(*,*)

deallocate(basA,basB,K2A,K2B,E,ER,H,HR,KA,KB)

end program
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
subroutine create_basA(basA,NS,N)
implicit none
integer,intent(inout) :: basA(NS,N)
integer :: N,NS,N2,N4,N6,N8
integer :: k1,k2,k3,k4,k5,k6,k7,k8
integer :: i,j,k,l
integer :: factorial

write(*,*)"BASIS GENERATION FOR EVEN PART (A)"
write(*,*)

! the initial vector is the all 0 for even 
basA(:,:)=0
i=1
write(*,*)"Dimension of 0 vec:                 ",i
if (N>2 .and. mod(N,2)==0)then
   basA(NS,:)=1
   write(*,*)"Dimension of 1 vec:",i
end if   

! the double permutations
if (NS>1)then
  N2=factorial(N)/factorial(2)/factorial(N-2)  ! ???
  else
  return
end if  

write(*,*)"Dimension of double permutations is:",N2

i=2
do k1 = 1,N-1
do k2 = k1+1,N
   basA(i,k1)=1
   basA(i,k2)=1
   i=i+1
end do
end do

! the quadru permutations
if (N2+1<NS)then
  N4=factorial(N)/factorial(4)/factorial(N-4)
  else
  return
end if  

write(*,*)"Dimension of quadru permutations is:",N4

i=2+N2
do k1 = 1,N-3
do k2 = k1+1,N-2
do k3 = k2+1,N-1
do k4 = k3+1,N
   basA(i,k1)=1
   basA(i,k2)=1
   basA(i,k3)=1
   basA(i,k4)=1
   i=i+1
end do
end do
end do
end do

! the hexa permutations
if (N4+N2+1<NS)then
  N6=factorial(N)/factorial(6)/factorial(N-6)
  else
  return
end if  

write(*,*)"Dimension of hexa permutations is:",N6

i=2+N2+N4
do k1 = 1,N-5
do k2 = k1+1,N-4
do k3 = k2+1,N-3
do k4 = k3+1,N-2
do k5 = k4+1,N-1
do k6 = k5+1,N
   basA(i,k1)=1
   basA(i,k2)=1
   basA(i,k3)=1
   basA(i,k4)=1
   basA(i,k5)=1
   basA(i,k6)=1
   i=i+1
end do
end do
end do
end do
end do
end do

! the octa permutations
if (N6+N4+N2+1<NS)then
  N8=factorial(N)/factorial(8)/factorial(N-8)
  else
  return
end if  

write(*,*)"Dimension of octa permutations is:",N8

i=2+N2+N4+N6
do k1 = 1,N-7
do k2 = k1+1,N-6
do k3 = k2+1,N-5
do k4 = k3+1,N-4
do k5 = k4+1,N-3
do k6 = k5+1,N-2
do k7 = k6+1,N-1
do k8 = k7+1,N
   basA(i,k1)=1
   basA(i,k2)=1
   basA(i,k3)=1
   basA(i,k4)=1
   basA(i,k5)=1
   basA(i,k6)=1
   basA(i,k7)=1
   basA(i,k8)=1
   i=i+1
end do
end do
end do
end do
end do
end do
end do
end do

end subroutine
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
subroutine create_basB(basB,NS,N)
implicit none
integer,intent(inout) :: basB(NS,N)
integer :: N,NS,N2,N4,N6,N8,N10
integer :: k1,k2,k3,k4,k5,k6,k7,k8,k9
integer :: i,j,k,l
integer :: factorial

write(*,*)"BASIS GENERATION FOR ODD PART (B)"
write(*,*)

! the initial odd basis is nullyfied 
basB=0
! 
if(NS==1)then
  basB(1,1)=1
end if

! the single permutations
if (NS>1)then
  N2=factorial(N)/factorial(1)/factorial(N-1)  ! ???
  else
  return
end if  

write(*,*)"Dimension of single permutations is:",N2

i=1
do k1 = 1,N
   basB(i,k1)=1
   i=i+1
end do

! the triple permutations
if (N2<NS)then
  N4=factorial(N)/factorial(3)/factorial(N-3)
  else
  return
end if  

write(*,*)"Dimension of triple permutations is:",N4

i=1+N2
do k1 = 1,N-2
do k2 = k1+1,N-1
do k3 = k2+1,N
   basB(i,k1)=1
   basB(i,k2)=1
   basB(i,k3)=1
   i=i+1
end do
end do
end do

! the penta permutations
if (N4+N2<NS)then
  N6=factorial(N)/factorial(5)/factorial(N-5)
  else
  return
end if  

write(*,*)"Dimension of penta permutations is:",N6

i=1+N2+N4
do k1 = 1,N-4
do k2 = k1+1,N-3
do k3 = k2+1,N-2
do k4 = k3+1,N-1
do k5 = k4+1,N
   basB(i,k1)=1
   basB(i,k2)=1
   basB(i,k3)=1
   basB(i,k4)=1
   basB(i,k5)=1
   i=i+1
end do
end do
end do
end do
end do

! the septa permutations
if (N6+N4+N2<NS)then
  N8=factorial(N)/factorial(7)/factorial(N-7)
  else
  return
end if  

write(*,*)"Dimension of septa permutations is:",N8

i=1+N2+N4+N6
do k1 = 1,N-6
do k2 = k1+1,N-5
do k3 = k2+1,N-4
do k4 = k3+1,N-3
do k5 = k4+1,N-2
do k6 = k5+1,N-1
do k7 = k6+1,N
   basB(i,k1)=1
   basB(i,k2)=1
   basB(i,k3)=1
   basB(i,k4)=1
   basB(i,k5)=1
   basB(i,k6)=1
   basB(i,k7)=1
   i=i+1
end do
end do
end do
end do
end do
end do
end do

! the nona permutations
if (N8+N6+N4+N2<NS)then
  N10=factorial(N)/factorial(9)/factorial(N-9)
  else
  return
end if  

write(*,*)"Dimension of nona permutations is:",N10

i=1+N2+N4+N6+N8
do k1 = 1,N-8
do k2 = k1+1,N-7
do k3 = k2+1,N-6
do k4 = k3+1,N-5
do k5 = k4+1,N-4
do k6 = k5+1,N-3
do k7 = k6+1,N-2
do k8 = k7+1,N-1
do k9 = k8+1,N
   basB(i,k1)=1
   basB(i,k2)=1
   basB(i,k3)=1
   basB(i,k4)=1
   basB(i,k5)=1
   basB(i,k6)=1
   basB(i,k7)=1
   basB(i,k8)=1
   basB(i,k9)=1
   i=i+1
end do
end do
end do
end do
end do
end do
end do
end do
end do

end subroutine
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
subroutine build_K2(K2A,basA,NS,N)
implicit none
integer :: K2A(NS,NS)
integer :: basA(NS,N)
integer :: N,NS,NK
integer :: i,j,k,l,P,same
integer,allocatable :: basX(:,:),PP(:)

! the diagonal of K2A & K2B is minus number of open shells (e.g. -N) 
! for this routine K2A and K2B cases can be used independently
K2A=0
do i=1,NS
   K2A(i,i)=-N
end do
NK=(N*N-N)/2

allocate (basX(NK,N),PP(NK))

! 
do i=1,NS

   PP=0
   P=2

   j=1
   ! here we shall act on the various functions with K^2
   do k=1,N
   do l=k+1,N
      P=2

      basX(j,:)=basA(i,:)

      if (basA(i,k)==0) then
         basX(j,k)=1
      else   
         basX(j,k)=0
         P=-P
      end if
      if (basA(i,l)==0) then
         basX(j,l)=1
      else   
         basX(j,l)=0
         P=-P
      end if
      
      PP(j)=P
      j=j+1

   end do
   end do

   ! here we compare the bas and basX to each other and build the K2 projection matrix
   do j=1,NS

      if(i==j)cycle 

      do k=1,NK
         same=0
         do l=1,N
            same = same + abs (basX(k,l)-basA(j,l))
         end do
         if (same==0) then 
            K2A(i,j)=PP(k)
            exit
         end if   
      end do 

   end do

end do

deallocate(basX,PP)

end subroutine
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
subroutine build_K(KA,KB,basA,basB,NS,N)
implicit none
real(8) :: KA(NS,NS),KB(NS,NS)
integer :: basA(NS,N),basB(NS,N)
integer :: N,NS,NK
integer :: i,j,k,l,P,same
integer,allocatable :: basX(:,:),PP(:)

! lets make the prjected basis KB clean 
KB=0.00000000000000e0

allocate (basX(N,N),PP(N))

! 
do i=1,NS

   PP=0
   P=2

   j=1
   ! here we shall act on the A basis functions with K
   do k=1,N

      basX(k,:)=basA(i,:)

      if (basA(i,k)==0) then
         basX(k,k)=1
         PP(k)=1
      else   
         basX(k,k)=0
         PP(k)=-1
      end if
      
   end do

   ! here we compare the bas and basX to each other and build the K eigenfunctions
   do j=1,NS

   !  if(i==j)cycle 

      do k=1,N
         same=0
         do l=1,N
            same = same + abs (basX(k,l)-basB(j,l))
         end do
         if (same==0) then 
            KB(j,:)=KB(j,:)+KA(i,:)*PP(k)
         !   exit
         end if   
      end do 

   end do

end do

deallocate(basX,PP)

end subroutine
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
subroutine diagonalize(H,E,N,info)
! N is NS
implicit none
real(8) :: H(N,N),E(N)
integer :: N,lwork,info
real(8),allocatable :: work(:)

lwork=3*N-1
allocate(work(lwork))

call DSYEV('V','U',N,H,N,E,work,lwork,info)

deallocate(work)

end subroutine
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
subroutine consistency_check(H,E,N)
! N is NS
implicit none
integer :: i,j,N,lwork,info
real(8) :: H(N,N),E(N)
real(8),allocatable :: work(:),UE(:,:),C(:,:)

! allocations:
lwork=3*N-1
allocate(work(lwork),UE(N,N),C(N,N))

! consistency check 1. (U . E . U+):
! we do UE = U . E first 
do i=1,N
   do j=1,N
      UE(i,j)=H(i,j)*E(j)
!      UE(j,i)=H(j,i)*E(j)
   end do   
end do

C=0.000d0
call dgemm('N','T',N,N,N,1.0d0,UE,N,H,N,0.0d0,C,N)
!call dgemm('T','N',N,N,N,1.0d0,H,N,UE,N,0.0d0,C,N)

write(*,*)
write(*,*)"U should c the appropriate mx:"
do i=1,N
   write(*,*)(C(i,j),j=1,N)
end do
write(*,*)

deallocate(work,UE,C)

end subroutine
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
RECURSIVE FUNCTION Factorial(n)  RESULT(Fact)
IMPLICIT NONE
INTEGER :: Fact
INTEGER, INTENT(IN) :: n

IF (n == 0) THEN
   Fact = 1
   ELSE
   Fact = n * Factorial(n-1)
END IF

END FUNCTION Factorial
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

